Bifurcation tracking on moving meshes and with consideration of azimuthal symmetry breaking instabilities

We present a black-box method to numerically investigate the linear stability of arbitrary multi-physics problems. While the user just has to enter the system's residual in weak formulation, i.e. by a finite element method, all required discretized matrices are automatically assembled based on just-in-time generated and compiled highly performant C code. Based on this method, entire phase diagrams in the parameter space can be obtained by bifurcation tracking and continuation within minutes. Particular focus is put on problems with moving domains, e.g. free surface problems in fluid dynamics, since a moving mesh introduces a plethora of complicated nonlinearities to the system. By symbolic differentiation before the code generation, however, these moving mesh problems are made accessible to bifurcation tracking methods. In a second step, our method is generalized to investigate symmetry-breaking instabilities of axisymmetric stationary solutions by effectively utilizing the symmetry of the base state. Each bifurcation type is validated on the basis of results reported in the literature on versatile fluid dynamics problems.

==> RB_problem.py <==
from pyoomph import *
from pyoomph.equations.navier_stokes import *
from pyoomph.equations.advection_diffusion import *

# Class for the problem definition
class RBCylindrical(Problem):
    def __init__(self):
        super ().__init__ ()
        # Aspect ratio, Rayleigh and Prandtl number with defaults
        self.Gamma=self.define_global_parameter(Gamma = 1)
        self.Ra, self.Pr=self.define_global_parameter(Ra = 1, Pr = 1)

    def define_problem(self):
        # Axisymmetric coordinate system
        self.set_coordinate_system(axisymmetric) 

        # Scale radial coordinate with aspect ratio parameter
        self.set_scaling(coordinate_x=self.Gamma)

        # Axisymmetric cross-section as mesh
        # We use R=1 and H=1, but due to the radial scaling, 
        # we can modify the effective radius
        self += RectangularQuadMesh(size = [1, 1], N = 20)

        RaPr = self.Ra * self.Pr # Shortcut for Ra*Pr
        # Equations: Navier-Stokes. We scale the pressure also with 
        # RaPr, so that the hydrostatic pressure due to the bulk-force 
        # is independent on the value of Ra*Pr
        NS = NavierStokesEquations(mass_density = 1, dynamic_viscosity = self.Pr, bulkforce = RaPr*var("T") * vector(0,1), pressure_factor = RaPr)
        # Since u*n is set at all walls, we have a nullspace in the pressure.
        # This offset is fixed by e.g. an integral constraint <p>=0.
        eqs=NS.with_pressure_integral_constraint(self, integral_value = 0, set_zero_on_angular_eigensolve = True)
        # And advection-diffusion for temperature
        eqs += AdvectionDiffusionEquations(fieldnames = "T", diffusivity = 1, space = "C1")

        # Boundary conditions
        eqs += DirichletBC(T = 1)@"bottom"
        eqs += DirichletBC(T = 0)@"top"
        # The NoSlipBC will actually also set velocity_phi=0 automatically
        eqs += NoSlipBC()@["top", "right", "bottom"]
        # Here, the magic happens regarding the m-dependent boundary conditions
        eqs += AxisymmetryBC()@"left"

        # Output
        eqs += MeshFileOutput()

        # Add the system to the problem
        self += eqs@"domain"


==> RB_tracking.py <==
from sympy.matrices.expressions.matmul import any_zeros
from problem import RBCylindrical

with RBCylindrical() as problem:
    # Magic function: it will perform all necessary adjustments, i.e.:
    # -expand fields and test functions with exp(i*m*phi)
    # -consider phi-components in vector fields, i.e. here velocity
    # -incorporate phi-derivatives in grad and div
    # -generate the base residual, Jacobian, mass matrix and Hessian, 
    #  but also the corresponding versions for the azimuthal mode m!=0
    problem.setup_for_stability_analysis(analytic_hessian=True, azimuthal_stability=True)
    
    # Write results to file
    outfile = open(problem.get_output_directory("bifurcation_file.txt"), "w")

    # Loop over azimuthal modes m=0,1,2
    for m in [0,1,2]:
        
        # Set initial parameters
        problem.Gamma.value=0.5
        problem.Ra.value=1600

        # Solve once to get initial solution
        problem.solve(max_newton_iterations=100)
        
        # Find the critical Rayleigh number for the given azimuthal mode, 
        # via tweeking Ra to get eigenvalue zero. Due to the scaling of the pressure, we do not need to resolve for each Ra
        for parameter in problem.find_bifurcation_via_eigenvalues("Ra", initstep=1000, azimuthal_m=m, do_solve=False,epsilon=1e-2):
            print(parameter)

        # Activate bifurcation tracking, i.e. augment the system for the given azimuthal mode
        problem.activate_bifurcation_tracking('Ra',bifurcation_type="pitchfork" if m==0 else "azimuthal")
        problem.solve() # And jump on the bifurcation

        # Increase Gamma through arclength continuation from 0.5 to 3
        # with a maximum step of 0.02
        ds = 0.01
        while problem.Gamma.value<3:
            ds = problem.arclength_continuation('Gamma', ds, max_ds=0.02)
            problem.reset_arc_length_parameters()

            outfile.write(str(problem.Gamma.value) + "\t" + str(problem.Ra.value) + "\t" + str(m) + "\n")
            outfile.flush()
        
        # Deactivate bifurcation tracking for next solve
        problem.deactivate_bifurcation_tracking()



==> droplet_detach.py <==
from pyoomph import *
from pyoomph.utils.num_text_out import NumericalTextOutputFile

# Generic base class for both full bulk and Young-Laplace implementation
class DropletDetachmentProblem(Problem):
    def __init__(self):
        super().__init__()
        # define parameters with initial values
        self.Bo, self.R = self.define_global_parameter(Bo=0, R=1)
        self.fold_out = None  # output file, will be create on the first output

    # Override output to also write the critical curve
    def output(self, stage="", quiet=None) -> None:
        # Create the file initially
        if self.fold_out is None:
            filename = self.get_output_directory("critical_curve.txt")
            self.fold_out = NumericalTextOutputFile(filename, header=["R", "Bo"])
        # Write the current data file
        self.fold_out.add_row(self.R.value, self.Bo.value)
        return super().output(stage, quiet)  # call all other output


### SKIP ##
from pyoomph.meshes.remesher import Remesher2d
from pyoomph.utils.dropgeom import DropletGeometry

class DropletMesh(GmshTemplate):
    def __init__(self, loaded_from_mesh_file: str | None = None):
        super().__init__(loaded_from_mesh_file)
        self.remesher = Remesher2d(self)
        self.mesh_mode = "tris"
        self.default_resolution = 0.035

    def define_geometry(self):
        pr = self.get_problem()
        geom = DropletGeometry(volume=1, base_radius=pr.R.value)
        p00 = self.point(0, 0)
        p0h = self.point(0, -geom.apex_height)
        pR0 = self.point(pr.R.value, 0)
        self.circle_arc(
            pR0, p0h, through_point=(-pr.R.value, 0), name="interface")
        self.create_lines(p0h, "axis", p00, "wall", pR0)
        self.plane_surface("axis", "wall", "interface", name="liquid")
###

from pyoomph.equations.ALE import LaplaceSmoothedMesh
from pyoomph.equations.navier_stokes import *

# Droplet detachment with the full bulk system
class DropletDetachmentWithBulk(DropletDetachmentProblem):
    def define_problem(self):
        # Mesh and axisymmetric coordinate system
        self += DropletMesh()  # add the mesh (class skipped for brevity)
        self.set_coordinate_system("axisymmetric")

        # Assemble equation system:
        # Stokes equation with gravity
        bulkforce=self.Bo*vector(0, -1)
        eqs = StokesEquations(dynamic_viscosity=1,bulkforce=bulkforce)
        eqs += LaplaceSmoothedMesh()  # add Laplace smoothed mesh
        eqs += RemeshWhen(RemeshingOptions(max_expansion=1.7,
                          min_expansion=0.6))  # control remeshing

        # Boundary conditions
        eqs += AxisymmetryBC()@"axis"  # axis of symmetry
        # free surface
        eqs += NavierStokesFreeSurface(surface_tension=1,
                                       kinbc_name="kin_bc")@"interface"
        # Wall at the top, fixed y coordinate, no velocity
        eqs += DirichletBC(mesh_y=0, velocity_x=0, velocity_y=0)@"wall"
        # impose r=R at the contact line
        cl_condition = var("mesh_x")-self.R
        # Adjust the kinematic boundary condition so that mesh_x=R holds
        eqs += EnforcedBC(kin_bc=cl_condition)@"interface/wall"

        # Global Lagrange multiplier to solve V=integral 1*dx == V0
        # We define it, subtract V0=1 from the equation and add it to the globals
        self += GlobalLagrangeMultiplier(p_ref=-1)@"globals"
        p_ref = var("p_ref", domain="globals")  # Bind it
        # Then we add the volume integral to the equation
        eqs += WeakContribution(dot(var("normal"), var("mesh"))/3, testfunction(p_ref))@"interface"
        # Feed back to the average pressure, 
        eqs += WeakContribution(p_ref,testfunction("pressure"))

        # Finally: Add the equation system to the problemn
        self += eqs@"liquid"


class YoungLaplaceEquation(Equations):
    def __init__(self, p_ref, additional_pressure):
        super(YoungLaplaceEquation, self).__init__()
        self.p_ref = p_ref  # reference pressure
        self.additional_pressure = additional_pressure  # e.g. gravity

    def define_fields(self):
        # Projected normal to smooth the normal
        self.define_vector_field("projected_normal", "C2")
        self.define_scalar_field("curvature", "C2")  # curvature
        # arclength for tangential placing
        self.define_scalar_field("normalized_arclength", "C2")
        # moving mesh, i.e. mesh_x and mesh_y are unknowns
        self.activate_coordinates_as_dofs()

    def define_residuals(self):
        n_elem = var("normal")
        n_proj, n_proj_test = var_and_test("projected_normal")

        # project the normal, smoothed across the elements
        self.add_weak(n_proj-n_elem,n_proj_test, coordinate_system=cartesian)
        # The projected normal is not necessarily normalized, do it now
        norm = n_proj / square_root(dot(n_proj, n_proj))

        # project the curvature from curv=-div(n_p)
        curv, curv_test = var_and_test("curvature")
        self.add_weak(curv+div(norm), curv_test)

        # In normal direction of the mesh position, the YL-equation is solved
        xtest = testfunction("mesh")
        self.add_weak(curv+self.additional_pressure -self.p_ref, dot(n_elem, xtest))

        # We solve the normalized arclength by a Laplace equation along the curve
        s, stest = var_and_test("normalized_arclength")
        self.add_weak(grad(s, coordsys=cartesian), grad(
            stest, coordsys=cartesian), coordinate_system=cartesian)

        # And we shift the nodes tangentially to maintain them equidistant
        # The desired location is the initial arclength, i.e. Lagrangian coord.
        sdest = var("lagrangian_x")
        tangent = vector(n_elem[1], -n_elem[0])
        # move the nodes tangentially so that they are equidistant
        self.add_weak(s-sdest, dot(xtest, tangent))


class DropletDetachmentWithYoungLaplace(DropletDetachmentProblem):
    def define_problem(self):
        # Axisymmetric coordinate system. Make a line mesh and bend it to a circle segment
        self.set_coordinate_system("axisymmetric")
        self += LineMesh(N=500, nodal_dimension=2, size=1, name="interface")

        # Add global dof for the reference pressure. Add +1 to the equation
        self += GlobalLagrangeMultiplier(p_ref=1)@"globals"
        p_ref = var("p_ref", domain="globals")  # bind it

        # Lagrangian arclength value around the interface
        geom = DropletGeometry(base_radius=self.R.value, volume=1)
        phi = var("lagrangian_x") * geom.contact_angle
        zcenter = geom.apex_height - geom.curv_radius  # center of the circle

        # Equations:
        eqs = YoungLaplaceEquation(p_ref, self.Bo*var("mesh_y"))

        # ICs: curve the mesh to a hanging droplet at Bo=0, set further ICs
        eqs += InitialCondition(mesh_x=geom.curv_radius * sin(phi),
                                mesh_y=-(zcenter+geom.curv_radius * cos(phi)))
        eqs += InitialCondition(curvature=2 / geom.curv_radius,
                                normalized_arclength=var("lagrangian_x"))
        eqs += InitialCondition(projected_normal_x=sin(phi),
                                projected_normal_y=-cos(phi))

        # apex and contact line boundary conditions
        eqs += DirichletBC(mesh_x=0, normalized_arclength=0)@"left"
        eqs += DirichletBC(mesh_y=0, normalized_arclength=1)@"right"
        eqs += EnforcedBC(mesh_x=var("mesh_x")-self.R)@"right"

        # contribute to the volume integral for the p_ref equation
        eqs += WeakContribution(1 / 3 * dot(var("mesh"),
                                var("normal")), testfunction(p_ref))
        
        # add some time derivative to prevent zero mass matrix 
        eqs += WeakContribution(partial_t("mesh"),testfunction("mesh"))

        # add the equation system to the mesh
        self += eqs@"interface"


# Create a problem, can used DropletDetachmentWithYoungLaplace() instead
with DropletDetachmentWithBulk() as problem:
    # Generate and compile also C code for the Hessian
    problem.setup_for_stability_analysis(analytic_hessian=True)

    # Go close to a guess of the bifurcation 
    problem.go_to_param(Bo=6.563)
    # force a mesh reconstruction
    problem.remesh_handler_during_continuation(force=True)
    problem.solve() # solve once more for the stationary solution

    problem.solve_eigenproblem(1) # solve 1 eigenvector as a guess

    # activate fold tracking, using the eigenfunction as guess    
    problem.activate_bifurcation_tracking("Bo","fold")
    problem.solve() # Solve the augmented system
    problem.output() # write output

    # Arclength continuation along the fold in terms of the radius
    ds=-0.01 # can also go to higher radii here by a +
    while problem.R.value>0.01:
        ds=problem.arclength_continuation(problem.R,ds)
        problem.output()
        problem.remesh_handler_during_continuation()




